Analyzing HC-NJDG Data to Understand the Pendency in High Courts in India

Indian Judiciary is suffering from burden of millions of cases that are lying pending in its courts at all the levels. In this paper, we analyze the data that we have collected on the pendency of 24 high courts in the Republic of India as they were made available on High Court NJDG (HC-NJDG). We collected data on 73 days beginning August 31, 2017 to December 26, 2018, including these days. Thus, the data collected by us spans a period of almost sixteen months. We have analyzed various statistics available on the NJDG portal for High Courts, including but not limited to the number of judges in each high court, the number of cases pending in each high court, cases that have been pending for more than 10 years, cases filed, listed and disposed, cases filed by women and senior citizens, etc. Our results show that: 1) statistics as important as the number of judges in high courts have serious errors on NJDG (Fig. 1, 2, 10, 11, Table V). 2) pending cases in most of the high courts are increasing rather than decreasing (Fig. 3, 13). 3) regular update of HC-NJDG is required for it to be useful. Data related to some high courts is not being updated regularly or is updated erroneously on the portal (Fig. 14). 4) there is a huge difference in terms of average load of cases on judges of different high courts (Fig. 6). 5) if all the high courts operate at their approved strength of judges, then for most of the high courts pendency can be nullified within 20 years from now (Fig. 21, 22). 6) the pending cases filed by women and senior citizens are disproportionately low, they together constitute less than 10% of the total pending cases (Fig. 23 - 27) 7) a better scheduling process for preparing causelists in courts can help reducing the number of pending cases in the High Courts (Fig. 29). 8) some statistics are not well defined (Fig. 31).

==> analysis/hc/disposed_10/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("disposed_10_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()

for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        y.append(int(data[state][date]['disposed_10'][3]))
        
        ynew = neg_to_nan(y)
        

    #print(y_ten, y_five, y_two, y_zero)
    #print(data[state].values())
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})
    else:
        matplotlib.rcParams.update({'font.size': 15})
        
    #fig, ax=plt.subplots()
    plt.plot(x, ynew, 'bo')#, label = '10+ Years' + str(len([1 for i in ynew if i > 0]))+')')
    avg = [np.nanmean(ynew)]*len(x)
    plt.plot(x,avg,'r-', label='Average')
    min_tick = min(set(y) - set([-1]))
    max_tick = max(y) + math.ceil((max(y) - min_tick)/4)+1
    step = int(math.ceil(max_tick - min_tick)/5+1)
    yint = range(min_tick, max_tick+2, step)
    plt.yticks(yint)
    
    plt.title(str(mapping[state]) +' ('+ str(len([1 for i in ynew if i > 0])) + ' points)')
    plt.xlabel('Date')
    plt.ylabel('Monthly Disposal (10+ Years old) ')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    legend = plt.legend(shadow=False)
    
    plt.subplots_adjust(bottom=0.30, left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    y=list()
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
#os.remove(str(state)+'.pdf')


==> analysis/hc/disposed_filed_listed/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("dfl_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
#y_tp = list()
y_filed= list()
y_disposed= list()
y_listed= list()

for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        #for pendency_type in data[state][date].keys():
        
        y_filed.append(int(data[state][date]['filed'][3])/22)
        y_disposed.append(int(data[state][date]['disposed'][3])/22)
        y_listed.append(int(data[state][date]['listed'][3]))
        
        ynew_filed = neg_to_nan(y_filed)
        ynew_disposed = neg_to_nan(y_disposed)
        ynew_listed = neg_to_nan(y_listed)
        
    #print(y_ten, y_five, y_two, y_zero)
    #min_tick = min(set(y)-set([-1]),default=0)
    #max_tick = max(set(y),default=0)+2
    #step = int(math.ceil(max_tick - min_tick)/5+1)
    #yint = range(min_tick, max_tick+2, step)
    #plt.yticks(yint)
    mean_d = [np.nanmean(list(ynew_disposed))]*len(x)
    mean_l = [np.nanmean(list(ynew_listed))]*len(x)
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})
    else:
        matplotlib.rcParams.update({'font.size': 15})
    fig, ax=plt.subplots()
    #ax.plot(x, ynew_filed, 'o', label = 'Filed (Monthly)')#(' + str(len([1 for i in ynew_ten if i > 0]))+')')
    plt.semilogy(x, ynew_disposed, 'bo', label='Disposed')#(' + str(len([1 for i in ynew_five if i > 0]))+')')
    plt.plot(x,mean_d, 'b--', label='Mean Disposed')
    plt.semilogy(x, ynew_listed, 'r+', label = 'Listed') #(' + str(len([1 for i in ynew_two if i > 0]))+')')
    plt.plot(x,mean_l, 'r-', label='Mean Listed')
    #ax.plot(x, ynew_zero, '*', label = '<2') #(' + str(len([1 for i in ynew_zero if i > 0]))+')')
    #plt.plot(x, ynew_ten, marker = 'o', label = 'More than 10 years')#, 'o', x, ynew_five, '^', x, ynew_two, '+', x, ynew_zero, 'x')
    
    plt.title(str(mapping[state]))# +' '+str(len([1 for i in y_ten if i > 0]))+' '+str(len([1 for i in y_five if i > 0]))+' '+str(len([1 for i in y_two if i > 0]))+' '+str(len([1 for i in y_zero if i > 0]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Number of Cases')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    #plt.yticks(np.arange(1000, 50000))

    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    #if state != 'allahabad':
        #ax.legend().set_visible(False)

    
    plt.subplots_adjust(bottom=0.30, left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    #y=list()
    #y_tp = list()
    y_filed= list()
    y_disposed= list()
    y_listed= list()    
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

### Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')


==> analysis/hc/disposed_filed_listed/plot_average.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np
import collections

matplotlib.rcParams.update({'font.size': 12})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("dfl_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}
# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
#y_tp = list()
y_filed= list()
y_disposed= list()
y_listed= list()

means_f = {}
means_d = {}
means_l = {}

for state in data.keys()-['all_hc', 'jaipur', 'jodhpur']:
    for date in data[state].keys():
        #x.append(date)
        #for pendency_type in data[state][date].keys():
        
        y_filed.append(int(data[state][date]['filed'][3])/22)
        y_disposed.append(int(data[state][date]['disposed'][3])/22)
        y_listed.append(int(data[state][date]['listed'][3]))
        
        ynew_filed = [i for i in y_filed if i > 0]
        ynew_disposed = [i for i in y_disposed if i > 0]
        ynew_listed = [i for i in y_listed if i > 0]
    means_f[mapping[str(state)]]=np.mean(ynew_filed)
    means_d[np.mean(ynew_disposed)]=mapping[str(state)]
    means_l[mapping[str(state)]]= np.mean(ynew_listed)
    
    y_filed= list()
    y_disposed= list()
    y_listed= list()    
    
print(means_d)

od = collections.OrderedDict(sorted(means_d.items(),reverse=True))
ymean_disposed=od.keys()
x=od.values()

ymean_filed = [means_f[i] for i in x]
ymean_listed = [means_l[i] for i in x]

#od = collections.OrderedDict(sorted(means_f.items(),reverse=True))
#means_d=od.keys()
#x=od.values()

#od = collections.OrderedDict(sorted(means_l.items(),reverse=True))
#means_d=od.keys()
#x=od.values()

plt.plot(x, ymean_disposed, 'bo', label='Disposed')
plt.plot(x, ymean_filed, 'r+', label='Filed')
#plt.plot(x, ymean_listed, 'gx', label='Listed')
#plt.plot(means10.values(), means10.keys(), 'r+', label='10+ years')

legend = plt.legend(shadow=False)

plt.title('Average Disposed and Filed Cases')
plt.xlabel('High Court')
plt.ylabel('Number of cases')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.40,left=0.20)             # Tweak spacing to prevent clipping of tick-labels
plt.savefig('average_dfl'+'.eps')
    
plt.clf()     
    
    

#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

### Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')


==> analysis/hc/disposed_filed_listed/plot_dfl_date.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import csv


matplotlib.rcParams.update({'font.size': 12})

x1 = []
x2 = []
x3 = []
y_disposed = []
y_filed = []
y_listed = []

mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}

def zero_to_nan(values):
    return [float('nan') if x==-1 else x for x in values]

with open('disposed_hc_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x1.append(str(mapping[row[0]]))
        y_disposed.append(int(row[6]))

with open('filed_hc_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x2.append(str(mapping[row[0]]))
        y_filed.append(int(row[6]))

with open('listed_hc_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x3.append(str(mapping[row[0]]))
        y_listed.append(int(row[6]))

        
    plt.plot(x1, y_disposed, 'bo', label = 'Disposed(monthly)')
    plt.plot(x2, y_filed, 'r+', label = 'Filed(monthly)')
    plt.plot(x3, y_listed, 'gx', label = 'Listed(daily)')
    legend = plt.legend(shadow=False )
    plt.xlabel('High Court')
    plt.ylabel('Number of Cases')
    plt.title('High Court NJDG as on August 06, 2018')
    plt.xticks( rotation=60, horizontalalignment='right')                                # Rotate xticks
    #plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.25)                                                                  # Pad margins so that markers don't get clipped by the axes
    plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig('dfl_august_18_06'+'.eps')
    
    #plt.clf()
    
#all_hc,2018-08-06,disposed,28807,53812,44614,127233,2.92
#all_hc,2018-08-06,filed,29408,48590,34725,112455,2.58
#all_hc,2018-08-06,listed,12076,11147,13427,36650,0.84




==> analysis/hc/disposed_filed_listed/rate_disposed/plot_all_disposed.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import operator
import numpy as np
import collections
import csv
import statistics


matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 

data_pending = {}
with open("../../pending/pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data_pending
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))
        
# This creates a dictionary of dictionary for disposed cases data.
data_dfl = {}
with open("dfl_hc") as f:
    for line in f:
        parts = line.split()
        branch = data_dfl
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:])) 

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

mapping1 = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}
mapping1_reverse = dict((v,k) for k,v in mapping1.items())
mapping1_reverse['Hyderabad']='telangana_andhra'


# Number of judges as on August 31, 2018.
judges = {'allahabad':[90,160], 'bombay':[68,94], 'punjab_haryana':[50,85], 'telangana_andhra':[29,61], 'mp':[34,53], 'madras':[62,75], 'rajasthan':[28,50], 'calcutta':[36,72], 'karnataka':[30,62], 'kerala':[35,47], 'orissa':[14,27], 'patna':[29,53], 'gujarat':[28,52], 'jharkhand':[18,25], 'jk':[10,17], 'delhi':[33,60], 'chhattisgarh':[16,22], 'gauhati':[17,24], 'himachal':[8,13], 'uttarakhand':[7,11], 'manipur':[3,5], 'tripura':[3,4], 'meghalaya':[2,4], 'sikkim':[1,3], 'all_hc':[652,1079]}

# Number of judges as on December 1, 2018.
#judges = {'allahabad':[110,160], 'bombay':[72,94], 'punjab_haryana':[55,85], 'telangana_andhra':[28,61], 'mp':[35,53], 'madras':[61,75], 'rajasthan':[25,50], 'calcutta':[37,72], 'karnataka':[33,62], 'kerala':[38,47], 'orissa':[14,27], 'patna':[28,53], 'gujarat':[29,52], 'jharkhand':[19,25], 'jk':[9,17], 'delhi':[39,60], 'chhattisgarh':[15,22], 'gauhati':[19,24], 'himachal':[8,13], 'uttarakhand':[9,11], 'manipur':[3,5], 'tripura':[3,4], 'meghalaya':[3,4], 'sikkim':[3,3], 'all_hc':[695,1079]}
# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

#def nan_to_zero(values):
    #return [float('nan') if x<=0  else x for x in values]
#number =0 # To count the total number of files considered

# This plots the data for each high court
x = list()
y = list()
y_disposed= list()
national_disposed=list()
y_judges_avg = {}
disposed_avg={}
y_judges_avg_working={}
y_judges_avg_approved={}
y_combat_pending_w={}
y_combat_pending_a={}
last_pending={}

# In this block, you are working on disposed, filed and listed data, not pendency.
for state in data_dfl.keys()-['all_hc','jaipur','jodhpur']:
    for date in data_dfl[state].keys():
        x.append(date)
        #if state == 'all_hc':
            #national_disposed.append(int(data_dfl[state][date]['disposed'][3])/22)
        #y_filed.append(int(data[state][date]['filed'][3]))
        #else:
        y_disposed.append(int(data_dfl[state][date]['disposed'][3])/22)
        #y_listed.append(int(data[state][date]['listed'][3]))
    #print(state)
    #print(y_disposed)
    ynew_disposed = neg_to_nan(y_disposed)   # computed new y after converting negative values to nan.
    #print(x, ynew_disposed)
    mean_disposed = np.nanmean(ynew_disposed)         # compute mean
    #fig, ax=plt.subplots()
    y_mean = [mean_disposed]*len(x)                   # Spread over all data
    #disposed_avg[mean_disposed]=mapping1[str(state)]
    y_judges_avg[mean_disposed/judges[str(state)][0]]=mapping1[str(state)]
    y_judges_avg_working[mean_disposed]=mapping1[str(state)]
    y_judges_avg_approved[mapping1[str(state)]]=mean_disposed/judges[str(state)][0]*judges[str(state)][1]
    
    #if state=='all_hc':
        #y_combat_pending_w[int(data_pending[state]['2018-08-31']['total_pending'][3])/(mean_disposed*210)]=mapping1[str(state)]
        #y_combat_pending_a[mapping1[str(state)]]=int(data_pending[state]['2018-08-31']['total_pending'][3])/(210*mean_disposed/judges[str(state)][0]*judges[str(state)][1]) 
        #last_pending[int(data_pending[state]['2018-08-06']['total_pending'][3])] = str(state)
    if state=='kerala':
        y_combat_pending_w[int(data_pending[state]['2018-08-31']['total_pending'][3])/(mean_disposed*210)]=mapping1[str(state)]
        y_combat_pending_a[mapping1[str(state)]]=int(data_pending[state]['2018-08-31']['total_pending'][3])/(210*mean_disposed/judges[str(state)][0]*judges[str(state)][1]) 
        #last_pending[int(data_pending[state]['2018-08-06']['total_pending'][3])] = str(state)        
    elif state=='punjab_haryana':
        y_combat_pending_w[int(data_pending[state]['2018-10-10']['total_pending'][3])/(210*mean_disposed)]=mapping1[str(state)]
        y_combat_pending_a[mapping1[str(state)]]= int(data_pending[state]['2018-10-10']['total_pending'][3])/(210*mean_disposed/judges[str(state)][0]*judges[str(state)][1])
        #last_pending[int(data_pending[state]['2018-08-06']['total_pending'][3])] = str(state)
    else:
        y_combat_pending_w[int(data_pending[state]['2018-12-26']['total_pending'][3])/(210*mean_disposed)]=mapping1[str(state)]
        y_combat_pending_a[mapping1[str(state)]]=int(data_pending[state]['2018-12-26']['total_pending'][3])/(210*mean_disposed/judges[str(state)][0]*judges[str(state)][1])
        #last_pending[int(data_pending[state]['2018-08-31']['total_pending'][3])] = str(state)
        
    #print(national_disposed)
    #print(ynew_disposed)
    plt.plot(x, ynew_disposed , 'bo', label = 'Disposed') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
    plt.plot(x, y_mean , 'r--', label =  'Average')
    
    plt.title(str(mapping[state]))# +' '+str(len([1 for i in y_ten if i > 0]))+' '+str(len([1 for i in y_five if i > 0]))+' '+str(len([1 for i in y_two if i > 0]))+' '+str(len([1 for i in y_zero if i > 0]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Cases Disposed (Daily Avg.)')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                               # Pad margins so that markers don't get clipped by the axes
    legend = plt.legend(shadow=False)
    #if state != 'allahabad':
        #ax.legend().set_visible(False)
        
    
    plt.subplots_adjust(bottom=0.30, left=0.18)               # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    x=list()
    y_disposed= list()

##########################################################################
# Plot average disposed cases per judge per high court

matplotlib.rcParams.update({'font.size': 12})
od = collections.OrderedDict(sorted(y_judges_avg.items(),reverse=True))
disp=od.keys()
x=od.values()
avg_disp_mean = [np.nanmean(list(disp))]*len(x)
#print (y_judges_avg)
plt.plot(x, disp, 'bo', label='Average for HC')
plt.plot(x, avg_disp_mean, 'r-', label='Avg of Averages')
plt.title('Disposal rate per judge in High Courts')
plt.xlabel('High Court')
plt.ylabel('Cases Disposed per judge (Daily Avg.)')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
#plt.margins(0.10)                                      # Pad margins so that markers don't get clipped by the axes
legend = plt.legend(shadow=False)
#if state != 'allahabad':
    #ax.legend().set_visible(False)
        
    
plt.subplots_adjust(bottom=0.30, left=0.18)             # Tweak spacing to prevent clipping of tick-labels
plt.savefig('avg_disp_judge'+'.eps')
plt.clf()
plt.close()

##########################################################################
# Plot average disposed cases per high court

matplotlib.rcParams.update({'font.size': 12})
x=[]
od = collections.OrderedDict(sorted(y_judges_avg_working.items(),reverse=True))
disp_pjw=od.keys()
x=od.values()
#print(y_judges_avg_working)
disp_pjw_mean = [np.nanmean(list(disp_pjw))]*len(x)
plt.plot(x, disp_pjw, 'bo', label='Working')
plt.plot(x, disp_pjw_mean, 'b--', label='Working Avg.')

disp_pja = [y_judges_avg_approved[i] for i in x]
disp_pja_mean = [np.nanmean(list(disp_pja))]*len(x)
plt.plot(x, disp_pja, 'r+', label='Approved')
plt.plot(x, disp_pja_mean, 'r-', label='Approved Avg.')
plt.title('Disposal rate in High Courts')
plt.xlabel('High Court')
plt.ylabel('Cases Disposed (Daily Avg.)')
plt.xticks(rotation=60, horizontalalignment='right')                  # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
#plt.margins(0.10)            # Pad margins so that markers don't get clipped by the axes
legend = plt.legend(shadow=False)    
plt.subplots_adjust(bottom=0.30, left=0.18)#Tweak spacing to prevent clipping of tick-labels
plt.savefig('avg_disp'+'.eps')
plt.clf()
plt.close()

###########################################################################
## Plot average time required to combat pendency if rate of filing cases is assumed to be 0.

matplotlib.rcParams.update({'font.size': 12})
x=[]
od = collections.OrderedDict(sorted(y_combat_pending_w.items(),reverse=True))
disp_combat_w=od.keys()
x=od.values()
#print(disp_combat)
plt.plot(x, disp_combat_w, 'bo', label='Working')

disp_combat_a = [y_combat_pending_a[i] for i in x]

plt.plot(x, disp_combat_a, 'r+', label='Approved')
plt.title('Yearwise Pendency (if filed=0)')
plt.xlabel('High Court')
plt.ylabel('Years required to nullify pendency')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
plt.yticks(np.arange(1, 13, step=1))
#plt.margins(0.10)                               # Pad margins so that markers don't get clipped by the axes
legend = plt.legend(shadow=False)
#if state != 'allahabad':
    #ax.legend().set_visible(False)        
plt.grid()    
plt.subplots_adjust(bottom=0.30, left=0.18)      # Tweak spacing to prevent clipping of tick-labels
plt.savefig('avg_time_filing_zero'+'.eps')
plt.clf()
plt.close()

######################################################################
# This piece of code generates plot that plots the required number of judges to nullify pendency. This means that the rate of increase of cases will become zero but the absolute number of pending cases will not become zero.

required={}

efficacy_judge = dict((v,k) for k,v in y_judges_avg.items())

#print(efficacy_judge)

# This dictionary has the average number of cases increasing every day in a high court. It basically gives the slopes of the pendency vs dates curve. It is taken from the output of plot_all.py in @/pending/total/rate

#pending_rate = {'MP': 71.79661016949153, 'Manipur': -4.030054644808743, 'Jharkhand': -6.731578947368421, 'Patna': 22.081967213114755, 'Orissa': -2.4043715846994536, 'Hyderabad': 116.17486338797814, 'Bombay': 0.0, 'Calcutta': 27.112021857923498, 'Meghalaya': 0.20491803278688525, 'Gujarat': 1.6174863387978142, 'Himachal': 11.993827160493828, 'Kerala': 32.91256830601093, 'Sikkim': 0.13934426229508196, 'Gauhati': 10.965384615384615, 'Karnataka': 69.90437158469945, 'Tripura': 1.150273224043716, 'Uttarakhand': -9.472636815920398, 'Delhi': 10.658469945355192, 'Madras': -5.191256830601093, 'Chhattisgarh': 9.28688524590164, 'P and H': 61.24590163934426, 'J and K': 21.01169590643275, 'Rajasthan': 8.049853372434018, 'Allahabad': 51.62566844919786}

pending_rate={'Himachal': 18.452481076534905, 'Uttarakhand': 13.992042440318304, 'Kerala': 56.90127538970241, 'Karnataka': 124.73419540229887, 'Tripura': 1.6810344827586208, 'Madras': 175.80049261083747, 'Gauhati': 26.662958843159068, 'Bombay': 0.0, 'J and K': 43.95039322444042, 'P and H': 113.26096211153684, 'Calcutta': 67.3455459770115, 'Chhattisgarh': 14.40373563218391, 'Rajasthan': 35.49071618037136, 'Delhi': 18.29741379310345, 'Jharkhand': -7.808676307007787, 'Meghalaya': 0.3520114942528736, 'Patna': 22.98132183908046, 'MP': 116.76815847395453, 'Sikkim': 0.26939655172413796, 'Manipur': -9.063269704433498, 'Allahabad': 115.20898641588298, 'Orissa': -7.55028735632184, 'Gujarat': 48.78629764065336, 'Hyderabad': 161.51580459770116, 'Total': 1152.4329908097434}


matplotlib.rcParams.update({'font.size': 12})
#print (efficacy_judge)
for state in efficacy_judge.keys():
    if pending_rate[state] > 0:
        required[state] = math.ceil(pending_rate[state]/efficacy_judge[state])
    else:
        required[state]=0
#print(required)


x=[]
y=[]
y1=[]
z=[]
#print(required)
#print(required[mapping1[w]])
for w in sorted(required, key=required.get, reverse=True):
    #print(w)
    x.append(w)
    y.append(required[w])
    y1.append(judges[mapping1_reverse[w]][1]-judges[mapping1_reverse[w]][0])
    z.append(0)
#print(x,y,y1)

#print(np.sum(list(y)))
plt.plot(x,y,'bo',label='Required')
plt.plot(x,y1,'r+',label='Vacancy')
plt.plot(x,z,'--')
plt.title('Make rate of increase of pendency zero') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Number of Judges Required')
#plt.grid()
legend = plt.legend(shadow=False)    
plt.xticks(x, rotation=60, horizontalalignment='right')              # Rotate xticks
plt.subplots_adjust(bottom=0.30,left=0.10)                           # Tweak spacing to prevent clipping of tick-labels
plt.savefig('increase_judges'+'.eps')
    
plt.clf()
plt.close()
##########################################################

# Time to combat pendency if the rate of increase of pendency is actual but the number of judges is assumed to be the sanctioned strength of each high court.
#print(efficacy_judge)
t={}
for state in data_dfl.keys()-['all_hc','jaipur','jodhpur']:
    if state=='kerala':
        last_pending[state] = int(data_pending[state]['2018-08-31']['total_pending'][3])
    #elif state=='rajasthan':
        #last_pending[state] = int(data_pending[state]['2018-08-06']['total_pending'][3])
    else:
        last_pending[state] = int(data_pending[state]['2018-12-26']['total_pending'][3])
    
    t[1/210*last_pending[state]/(efficacy_judge[mapping1[state]]*(judges[state][1]-judges[state][0])-pending_rate[mapping1[state]])] = mapping1[state]

x=[]
od = collections.OrderedDict(sorted(t.items(),reverse=True))
years_combat=list(od.keys())
x=list(od.values())
#print (years_combat_real)
years_combat_real = neg_to_nan(years_combat)
years_combat_real_mean = [np.nanmean(list(years_combat_real))]*len(x)
#print(years_combat_real_mean)
plt.plot(x, years_combat_real, 'bo')
plt.plot(x, years_combat_real_mean, 'r-', label='Average (For 22 HCs:9.36 Years)')


plt.title('Years to combat pendency (if strength = approved)') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Years required')
plt.grid()
legend = plt.legend(shadow=False)    
plt.xticks(x, rotation=60, horizontalalignment='right')              # Rotate xticks
plt.yticks(np.arange(0, 30, step=3))
plt.subplots_adjust(bottom=0.30,left=0.10)                           # Tweak spacing to prevent clipping of tick-labels
plt.savefig('years_combat_real'+'.eps')
    
plt.clf()
plt.close()


##########################################################

# Time to combat pendency if the rate of increase of pendency is actual but the number of judges is assumed to be the sanctioned strength of each high court. Those high courts for which the average disposal rate per judge is lesser than the national average, we replace them by the average.

#print(efficacy_judge)
for i in efficacy_judge.keys():
    if efficacy_judge[i]<7.5:
        efficacy_judge[i]=7.5
#efficacy_judge_national_avg_lowest = [efficacy_judge[i] for i in x if ]
#print(efficacy_judge)
t={}
for state in data_dfl.keys()-['all_hc','jaipur','jodhpur']:
    if state=='kerala':
        last_pending[state] = int(data_pending[state]['2018-08-31']['total_pending'][3])
    #elif state=='rajasthan':
        #last_pending[state] = int(data_pending[state]['2018-08-06']['total_pending'][3])
    else:
        last_pending[state] = int(data_pending[state]['2018-12-26']['total_pending'][3])
    
    t[1/210*last_pending[state]/(efficacy_judge[mapping1[state]]*(judges[state][1]-judges[state][0])-pending_rate[mapping1[state]])] = mapping1[state]

x=[]
od = collections.OrderedDict(sorted(t.items(),reverse=True))
years_combat_national=list(od.keys())
x=list(od.values())
#print (years_combat_real)
years_combat_real_national = neg_to_nan(years_combat_national)
years_combat_mean = [np.nanmean(list(years_combat_real_national))]*len(x)
#print(years_combat_mean)
plt.plot(x, years_combat_real_national, 'bo', )
plt.plot(x, years_combat_mean, 'r-', label='Average (For 23 HCs: 9.53 Years)')


plt.title('Years to combat (approved, minimum avg. disposal)') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Years required')
plt.grid()
legend = plt.legend(shadow=False)    
plt.xticks(x, rotation=60, horizontalalignment='right')              # Rotate xticks
plt.yticks(np.arange(0, 55, step=5))
plt.subplots_adjust(bottom=0.30,left=0.10)                           # Tweak spacing to prevent clipping of tick-labels
plt.savefig('years_combat_national_avg_lowest'+'.eps')
    
plt.clf()
plt.close()





## The following code writes the dictionary of dictionary so generated to a text file.
##f1 = open('dictionary', 'w')
##f1.write(str(data))
##f1.close


## Create one file called out.pdf to combine all the plots.
##os.system ("bash -c 'rm out.pdf'")
##os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

### Delete all plots after combining them into out.pdf
##for state in data.keys():
##os.remove(str(state)+'.pdf')


==> analysis/hc/disposed_filed_listed/rate_disposed/plot_disposed_final.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import operator
import numpy as np
import collections
import csv
import statistics


matplotlib.rcParams.update({'font.size': 12})

required={}


# This dictionary is efficacy of judges in high courts. This is generated after running 
a={4.919118773946361: 'Karnataka', 6.618627450980392: 'Bombay', 4.433004926108375: 'Uttarakhand', 8.993686274509804: 'MP', 2.656881720430108: 'J and K', 6.5742619047619035: 'Kerala', 5.13358564620129: 'Hyderabad', 11.171452455590389: 'Patna', 8.37291105121294: 'Rajasthan', 5.935818713450292: 'Chhattisgarh', 6.836693121693122: 'Allahabad', 14.929679802955667: 'Orissa', 1.2629310344827587: 'Meghalaya', 6.562189469781239: 'Madras', 5.402532679738563: 'Himachal', 2.351653439153439: 'Calcutta', 0.21383647798742136: 'Sikkim', 9.960714285714287: 'Gujarat', 2.4636015325670497: 'Tripura', 3.6506673881673875: 'Delhi', 3.8211328976034866: 'Gauhati', 2.0480842911877395: 'Manipur', 6.548436781609196: 'P and H', 4.439176245210729: 'Jharkhand'}

pending_rate = {'MP': 71.79661016949153, 'Manipur': -4.030054644808743, 'Jharkhand': -6.731578947368421, 'Patna': 22.081967213114755, 'Orissa': -2.4043715846994536, 'Hyderabad': 116.17486338797814, 'Bombay': 0.0, 'Calcutta': 27.112021857923498, 'Meghalaya': 0.20491803278688525, 'Gujarat': 1.6174863387978142, 'Himachal': 11.993827160493828, 'Kerala': 32.91256830601093, 'Sikkim': 0.13934426229508196, 'Gauhati': 10.965384615384615, 'Karnataka': 69.90437158469945, 'Tripura': 1.150273224043716, 'Uttarakhand': -9.472636815920398, 'Delhi': 10.658469945355192, 'Madras': -5.191256830601093, 'Chhattisgarh': 9.28688524590164, 'P and H': 61.24590163934426, 'J and K': 21.01169590643275, 'Rajasthan': 8.049853372434018, 'Allahabad': 51.62566844919786}

vacancy = {'Karnataka': 32, 'Bombay': 26, 'Uttarakhand': 4, 'MP': 19, 'J and K': 7, 'Kerala': 12, 'Hyderabad': 32, 'Patna': 24, 'Rajasthan': 22, 'Chhattisgarh': 6, 'Allahabad': 70, 'Orissa': 13, 'Meghalaya': 2, 'Madras': 13, 'Himachal': 5, 'Calcutta': 36, 'Sikkim': 1, 'Gujarat': 24, 'Tripura': 1, 'Delhi': 27, 'Gauhati': 7, 'Manipur': 2, 'P and H': 35, 'Jharkhand': 7}


efficacy_judge = dict((v,k) for k,v in a.items())

#print (efficacy_judge)
for state in efficacy_judge.keys():
    if pending_rate[state] > 0:
        required[state] = math.ceil(pending_rate[state]/efficacy_judge[state])
    else:
        required[state]=0
#print(required)


x=[]
y=[]
y1=[]
z=[]
for w in sorted(required, key=required.get, reverse=True):
    x.append(w)
    y.append(required[w])
    y1.append(vacancy[w])
    z.append(0)
print(required)
print(np.sum(list(y)))
plt.plot(x,y,'bo',label='Required')
plt.plot(x,y1,'r+',label='Vacancy')
plt.plot(x,z,'--')
plt.title('Required Number of Judges to Nullify Pendency') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Number of Judges Required')
#plt.grid()
legend = plt.legend(shadow=False)    
plt.xticks(x, rotation=45, horizontalalignment='right')                                # Rotate xticks
plt.subplots_adjust(bottom=0.30,left=0.10)                                                    # Tweak spacing to prevent clipping of tick-labels
plt.savefig('increase_judges'+'.eps')
    
plt.clf()



# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
#os.remove(str(state)+'.pdf')


==> analysis/hc/disposed_filed_listed/rate_filed-disposed/plot_all_avf-avd.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import operator
import numpy as np
import collections
import csv
import statistics


matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("dfl_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

mapping1 = {'allahabad': 'Allahabad', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal Pradesh',  'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'Madhya Pradesh', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'Punjab and Haryana', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand'}


# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

# This plots the data for each high court
x = []
y = []
y_filed= []
y_disposed = []
y_mean_all_filed = {}
y_mean_all_disposed = {}
y_diff={}

for state in data.keys()-['all_hc','jaipur','jodhpur']:
    for date in data[state].keys():
        x.append(date)
        y_filed.append(int(data[state][date]['filed'][3])/22)
        y_disposed.append(int(data[state][date]['disposed'][3])/22)
    ynew_filed=neg_to_nan(y_filed)
    ynew_disposed=neg_to_nan(y_disposed)
    fig, ax=plt.subplots()
    yf_mean = [np.nanmean(ynew_filed)]*len(x)
    yd_mean = [np.nanmean(ynew_disposed)]*len(x)
    y_mean_all_filed[np.nanmean(ynew_filed)] = mapping1[str(state)]
    y_mean_all_disposed[np.nanmean(ynew_disposed)] = mapping1[str(state)]
    y_diff[np.nanmean(ynew_filed)-np.nanmean(ynew_disposed)] = mapping1[str(state)]
    #if state == 'all_hc':
        #matplotlib.rcParams.update({'font.size': 12})
        #ynew_diff1 = neg_to_nan(y_diff[:25])
        #ynew_diff2 = neg_to_nan(y_diff[25:])
        #y_mean1 = [np.nanmean(ynew_diff1)]*len(ynew_diff1) + [float('nan')]*len(ynew_diff2)
        #y_mean2 = [float('nan')]*len(ynew_diff1) + [np.nanmean(ynew_diff2)]*len(ynew_diff2)
        #ax.plot(x, ynew_diff , 'bo', label = 'Filed-Disposed') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
        #ax.plot(x, y_mean1 , 'g--', label =  'Avg Sep17-Jan18')
        #ax.plot(x, y_mean2 , 'r-', label =  'Avg Feb18-Aug18')
    #else: 
    ax.plot(x, ynew_filed, 'bo', label = 'F') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
    ax.plot(x, ynew_disposed , 'r+', label = 'D')
    ax.plot(x, yf_mean , 'b--')#, label =  'FA')
    ax.plot(x, yd_mean , 'r--')#, label =  'DA')

    plt.title(str(mapping[state]))# +' '+str(len([1 for i in y_ten if i > 0]))+' '+str(len([1 for i in y_five if i > 0]))+' '+str(len([1 for i in y_two if i > 0]))+' '+str(len([1 for i in y_zero if i > 0]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Cases')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                         # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    #if state != 'allahabad':
        #ax.legend().set_visible(False)
        
    
    plt.subplots_adjust(bottom=0.30, left=0.20)                 # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    x = []
    y = []
    y_filed= []
    y_disposed = []
    
#matplotlib.rcParams.update({'font.size': 12})


od = collections.OrderedDict(sorted(y_diff.items(),reverse=True))
mean_diff=od.keys()
x=od.values()
mean_diff_list = [np.nanmean(list(mean_diff))]*len(x)
print(np.nanmean(list(mean_diff)))
plt.plot(x,mean_diff,'bo')
plt.plot(x,mean_diff_list,'r--')
#od = collections.OrderedDict(sorted(y_mean_all_disposed.items(),reverse=True))
#mean_disposed=od.keys()
#x=od.values()

#plt.plot(x,mean_disposed,'r+', label='Disposed')
plt.title('Average of F-D in each High Court') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Cases')
#legend = plt.legend(shadow=False)
#plt.grid()
plt.xticks(rotation=60, horizontalalignment='right') # Rotate xticks
plt.subplots_adjust(bottom=0.30,left=0.15)              # Tweak spacing to prevent clipping of tick-labels
plt.savefig('avf-avd'+'.eps')
    
plt.clf()

#print((y_mean_all))
#ax.plot(y_mean_all.keys(), y_mean_all.values() , 'bo', label = 'Filed-Disposed')
#plt.title("Average")
#plt.savefig('average'+'.eps')

## The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


## Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
#os.remove(str(state)+'.pdf')


==> analysis/hc/disposed_filed_listed/rate_filed-disposed/plot_all_avg_disposal.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np
import collections
import csv
import statistics

matplotlib.rcParams.update({'font.size': 12})

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data_pending = {}
with open("pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data_pending
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))
        
# This creates a dictionary of dictionary for disposed cases data.
data_dfl = {}
with open("dfl_hc") as f:
    for line in f:
        parts = line.split()
        branch = data_dfl
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))        
        
mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}


# Judges as on August 31, 2018.
judges = {'allahabad':[90,160], 'bombay':[68,94], 'punjab_haryana':[50,85], 'telangana_andhra':[29,61], 'mp':[34,53], 'madras':[62,75], 'rajasthan':[28,50], 'calcutta':[36,72], 'karnataka':[30,62], 'kerala':[35,47], 'orissa':[14,27], 'patna':[29,53], 'gujarat':[28,52], 'jharkhand':[18,25], 'jk':[10,17], 'delhi':[33,60], 'chhattisgarh':[16,22], 'gauhati':[17,24], 'himachal':[8,13], 'uttarakhand':[7,11], 'manipur':[3,5], 'tripura':[3,4], 'meghalaya':[2,4], 'sikkim':[2,3]}

pending=[]
pending10=[]
means={}
means10={}
ratio={}
ideal_ratio={}
x=[]
for state in data.keys()-['all_hc', 'jaipur', 'jodhpur']:   # Do it for all the files of the high courts only
    #x.append(state)
    for date in data[state].keys():
        pending.append(int(data[state][date]['total_pending'][3]))
        pending10.append(int(data[state][date]['tenplus'][3]))
        y = [i for i in pending if i > 0]                               # Keep only > 0 entries in pending cases for avg.
        y10 = [i for i in pending10 if i > 0]
    #print (state, len(y10),y10)
    means[np.mean(y)]=mapping[str(state)] 
    means10[np.mean(y10)]=mapping[str(state)] 
    ratio[np.mean(y)/judges[str(state)][0]] = mapping[str(state)]       # Computes the PC/sitting judges ratio
    ideal_ratio[np.mean(y)/judges[str(state)][1]] = mapping[str(state)] # Computes the PC/sanctioned judges ratio
    y=[]
    y10=[]
    pending=[]
    pending10=[]


        
od = collections.OrderedDict(sorted(means.items(),reverse=True))
means=od.keys()
x=od.values()

plt.semilogy(x, means, 'bo', label='Total')
plt.semilogy(means10.values(), means10.keys(), 'r+', label='10+ years')

legend = plt.legend(shadow=False)

plt.title('Average Pendency per High Court')
plt.xlabel('High Court')
plt.ylabel('Average Pendency')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.20)             # Tweak spacing to prevent clipping of tick-labels
plt.savefig('average_pendency'+'.eps')
    
plt.clf()     

od = collections.OrderedDict(sorted(ratio.items(),reverse=True))
ratio_working=od.keys()
x=od.values()

od = collections.OrderedDict(sorted(ideal_ratio.items(),reverse=True))
ratio_sanctioned=od.keys()
x=od.values()

plt.plot(x, ratio_working, 'bo', label='Working')
plt.plot(x, ratio_sanctioned, 'r+', label='Sanctioned' )


y_mean = [np.mean(list(ratio_working))]*len(x)                                        
y_median = [statistics.median(ratio_working)]*len(x)                
plt.plot(x, y_mean, 'b--', label='Mean Working')
plt.plot(x, y_median,'b', label='Median Working')

legend = plt.legend(shadow=False)

plt.title('Ratio of PC/Judges per High Court')
plt.xlabel('High Court')
plt.ylabel('Ratio')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)

    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.20)             # Tweak spacing to prevent clipping of tick-labels
plt.savefig('average_ratio'+'.eps')
    
plt.clf()  



==> analysis/hc/disposed_filed_listed/rate_filed-disposed/plot_all_f-d.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import operator
import numpy as np

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("dfl_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=-10000  else x for x in values]

def conv_int(y):
     return list(map(int,y))

# This plots the data for each high court
x = list()
y = list()
y_diff= list()
y_mean_all = dict()


for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        y_diff.append(int(data[state][date]['filed'][3])/22-int(data[state][date]['disposed'][3])/22)
    ynew_diff=neg_to_nan(y_diff)
    fig, ax=plt.subplots()
    y_mean = [np.nanmean(ynew_diff)]*len(x)
    y_mean_all[str(state)] = np.nanmean(ynew_diff)
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})
        #ynew_diff1 = neg_to_nan(y_diff[:25])
        #ynew_diff2 = neg_to_nan(y_diff[25:])
        #y_mean1 = [np.nanmean(ynew_diff1)]*len(ynew_diff1) + [float('nan')]*len(ynew_diff2)
        #y_mean2 = [float('nan')]*len(ynew_diff1) + [np.nanmean(ynew_diff2)]*len(ynew_diff2)
        #print(np.nanmean(ynew_diff1),np.nanmean(ynew_diff2))
        ax.plot(x, ynew_diff , 'bo', label = 'Filed-Disposed') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
        plt.plot(np.convolve(ynew_diff, np.ones((5,))/5, mode='valid'), 'r-', label='Running Weekly Average')
        #ax.plot(x, y_mean1 , 'g--', label =  'Avg Sep17-Jan18')
        #ax.plot(x, y_mean2 , 'r-', label =  'Avg Feb18-Aug18')
    else: 
        ax.plot(x, ynew_diff , 'bo', label = 'Filed-Disposed') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
        ax.plot(x, y_mean , 'r--', label =  'Yearly average')

    plt.title(str(mapping[state]))# +' '+str(len([1 for i in y_ten if i > 0]))+' '+str(len([1 for i in y_five if i > 0]))+' '+str(len([1 for i in y_two if i > 0]))+' '+str(len([1 for i in y_zero if i > 0]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Cases (Filed-Disposed)')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                         # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    #if state != 'allahabad':
        #ax.legend().set_visible(False)
        
    
    plt.subplots_adjust(bottom=0.30, left=0.20)                 # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    x=list()
    y_diff= list()

matplotlib.rcParams.update({'font.size': 12})
x=list()
y=list()
z=list()
y_mean_all.pop('all_hc')
y_mean_all.pop('jaipur')
y_mean_all.pop('jodhpur')
mapping1 = {'allahabad': 'Allahabad', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal Pradesh',  'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'Madhya Pradesh', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'Punjab and Haryana', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand'}
for w in sorted(y_mean_all, key=y_mean_all.get, reverse=True):
    x.append(str(mapping1[w]))
    y.append(y_mean_all[w]) 
    z.append(0)
#print(sum(y))
plt.plot(x,y,'bo')
plt.plot(x,z,'--')
plt.title('Rate of F-D in each High Court') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Total Pending Cases')
#plt.grid()
plt.xticks(x, rotation=60, horizontalalignment='right') # Rotate xticks
plt.subplots_adjust(bottom=0.30,left=0.15)              # Tweak spacing to prevent clipping of tick-labels
plt.savefig('average_rate_f-d'+'.eps')
    
plt.clf()

#print((y_mean_all))
#ax.plot(y_mean_all.keys(), y_mean_all.values() , 'bo', label = 'Filed-Disposed')
#plt.title("Average")
#plt.savefig('average'+'.eps')

## The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


## Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
#os.remove(str(state)+'.pdf')


==> analysis/hc/judges/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("judges_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:1]:
            branch = branch.setdefault(part, {})
        branch[parts[1]] = branch.get(parts[2],int(parts[2]))

# This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted. This is to take care of '-' in data. 
def zero_to_nan(values):
    return [float('nan') if x==-1 else x for x in values]

#number =0 # To count the total number of files considered

# This plots the data for each high court
for state in data.keys():
    x = list(data[state].keys())
    y = list(data[state].values())
    ynew = zero_to_nan(y)
    plt.plot(x, ynew, 'bo')
    if state!='bombay':                                                # This if statement because until now Bombay High Court has not listed the number of judges
        min_tick = min(set(y) - set([-1]))                             # even once on NJDG
        max_tick = max(data[state].values()) + math.ceil((max(data[state].values()) - min_tick)/4)+1
        step = math.ceil((max(data[state].values()) - min_tick)/4)+1
        yint = range(min_tick, max_tick, step)
    else:
        yint = range(0,2,1)                                            # So we keep the range to be 0-1
    plt.yticks(yint)
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})    
        yw = [1079]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Approved (1079)')
        legend = plt.legend(shadow=False)        
    if state == 'allahabad':
        yw = [90]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (90)')
        legend = plt.legend(shadow=False)
    if state == 'chhattisgarh':
        yw = [16]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (16)')
        legend = plt.legend(shadow=False)
    if state == 'jharkhand':
        yw = [18]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (18)')
        legend = plt.legend(shadow=False)
    if state == 'karnataka':
        yw = [30]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (30)')
        legend = plt.legend(shadow=False)
    if state == 'rajasthan':
        yw = [28]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (28)')
        legend = plt.legend(shadow=False)
    if state == 'telangana_andhra':
        yw = [29]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (29)')
        legend = plt.legend(shadow=False)
    if state == 'delhi':
        yw = [33]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (33)')
        legend = plt.legend(shadow=False)
    if state == 'gujarat':
        yw = [28]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (28)')
        legend = plt.legend(shadow=False)
    if state == 'kerala':
        yw = [35]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (35)')
        legend = plt.legend(shadow=False)
    if state == 'madras':
        yw = [62]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (62)')
        legend = plt.legend(shadow=False)
    if state == 'patna':
        yw = [29]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (29)')
        legend = plt.legend(shadow=False)
    if state == 'punjab_haryana':
        yw = [50]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (50)')
        legend = plt.legend(shadow=False)
    if state == 'tripura':
        yw = [3]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (3)')
        legend = plt.legend(shadow=False)
    if state == 'uttarakhand':
        yw = [7]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Working (7)')
        legend = plt.legend(shadow=False)

    if state == 'calcutta':
        yw = [72]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yw, '--', label='Approved (72)')
        legend = plt.legend(shadow=False)
    if state == 'gauhati':
        yapp = [24]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (24)')
        legend = plt.legend(shadow=False)
    if state == 'himachal':
        yapp = [13]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (13)')
        legend = plt.legend(shadow=False)
    if state == 'jk':
        yapp = [17]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (17)')
        legend = plt.legend(shadow=False)
    if state == 'manipur':
        yapp = [5]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (5)')
        legend = plt.legend(shadow=False)
    if state == 'meghalaya':
        yapp = [4]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (4)')
        legend = plt.legend(shadow=False)
    if state == 'mp':
        yapp = [53]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (53)')
        legend = plt.legend(shadow=False)
    if state == 'orissa':
        yapp = [27]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (27)')
        legend = plt.legend(shadow=False)
    if state == 'sikkim':
        yapp = [3]*len(x)
        plt.plot(x, ynew, 'bo', label='NJDG')
        plt.plot(x,yapp, '--', label='Approved (3)')
        legend = plt.legend(shadow=False)
    plt.title(str(mapping[state]) +' (' + str(len([1 for i in y if i > -1])) + ' points)' ) # if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Number of Judges')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.25)                                                                  # Pad margins so that markers don't get clipped by the axes
    plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    



# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")





==> analysis/hc/judges/plot_judges_date.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import csv


matplotlib.rcParams.update({'font.size': 12})

x = []
y_njdg = []
y_sanctioned = []
y_sitting = []

mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}

def zero_to_nan(values):
    return [float('nan') if x==-1 else x for x in values]

with open('judges_hc_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x.append(str(mapping[row[0]]))
        #x.append(row[0])
        y_njdg.append(int(row[1]))
        y_sanctioned.append(int(row[2]))
        y_sitting.append(int(row[3]))
    plt.semilogy(x, y_njdg, 'bo', label = 'NJDG')
    plt.semilogy(x, y_sanctioned, 'r+', label = 'Approved')
    plt.semilogy(x, y_sitting, 'gx', label = 'Working')
    #plt.plot(x, y_njdg, 'bo', label = 'NJDG')
    #plt.plot(x, y_sanctioned, 'r+', label = 'Approved')
    #plt.plot(x, y_sitting, 'gx', label = 'Working')

    legend = plt.legend(shadow=False, loc = 9 )
    plt.xlabel('High Court')
    plt.ylabel('Number of Judges')
    plt.title('High Court NJDG as on August 06, 2018')
    plt.xticks( rotation=60, horizontalalignment='right')                                # Rotate xticks
    #plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.25)                                                                  # Pad margins so that markers don't get clipped by the axes
    plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig('judges_august_18'+'.eps')
    
    plt.clf()


==> analysis/hc/old/test.py <==
import matplotlib.pyplot as plt


x = [1, 2, 3, 4, 5]
y = [1, 4, 9, None, 16]
labels = ['Frogs', 'Hogs', 'Bogs', 'Slogs', 'Some']

plt.plot(x, y, 'ro')
# You can specify a rotation for the tick labels in degrees or with keywords.
plt.xticks(x, labels, rotation='vertical')
# Pad margins so that markers don't get clipped by the axes
plt.margins(0.2)
# Tweak spacing to prevent clipping of tick-labels
plt.subplots_adjust(bottom=0.15)
plt.show()


==> analysis/hc/pending/senior/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y_sen= list()
y_cv= list()
y_cr= list()
y_wr= list()


for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        y_cv.append(int(data[state][date]['senior'][0]))
        y_cr.append(int(data[state][date]['senior'][1]))
        y_wr.append(int(data[state][date]['senior'][2]))
        y_sen.append(int(data[state][date]['senior'][3]))
        
        ynew_sen= neg_to_nan(y_sen)
        ynew_cv = neg_to_nan(y_cv)
        ynew_cr = neg_to_nan(y_cr)
        ynew_wr = neg_to_nan(y_wr)
        
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})
    else:
        matplotlib.rcParams.update({'font.size': 15})          
    
    fig, ax=plt.subplots()
    ax.plot(x, ynew_sen, 'bo', label = 'Total(' + str(len([1 for i in y_sen if i > 0]))+')' )
    #ax.plot(x, ynew_cv, '+', label = 'Civil(' + str(len([1 for i in ynew_cv if i > 0]))+')' )
    ax.plot(x, ynew_cr, 'r+', label = 'Criminal(' + str(len([1 for i in ynew_cr if i > 0]))+')' )
    #ax.plot(x, ynew_wr, '*', label = 'Writs(' + str(len([1 for i in ynew_wr if i > 0]))+')' )
    
    y = y_sen + y_cr
    min_tick = min(set(y) - set([-1]))
    #print (min_tick)
    max_tick = max(set(y))+1
    step = int(math.ceil(max_tick - min_tick)/4+1)
    yint = range(min_tick, max_tick, step)
    plt.yticks(yint)
    
    plt.title(str(mapping[state])) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Pending Cases (Sen. Citizens)')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    y_sen= list()
    y_cv= list()
    y_cr= list()
    y_wr= list()
    
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
f1 = open('dictionary', 'w')
f1.write(str(data))
f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')


==> analysis/hc/pending/senior/plot_pending_date.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import csv


matplotlib.rcParams.update({'font.size': 12})

x1 = []
y_senior = []
x2 = []
y_women = []

mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}

def zero_to_nan(values):
    return [float('nan') if x==-1 else x for x in values]

with open('pending_hc_senior_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x1.append(str(mapping[row[0]]))
        y_senior.append(int(row[6]))

with open('../women/pending_hc_women_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x2.append(str(mapping[row[0]]))
        y_women.append(int(row[6]))


        
    plt.semilogy(x1, y_senior, 'bo', label = 'Senior Citizens')
    plt.semilogy(x2, y_women, 'r+', markersize=8, label = 'Women')
    legend = plt.legend(shadow=False )
    plt.xlabel('High Court')
    plt.ylabel('Number of Pending Cases')
    plt.title('High Court NJDG as on August 06, 2018')
    plt.xticks( rotation=60, horizontalalignment='right')                                # Rotate xticks
    #plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.25)                                                                  # Pad margins so that markers don't get clipped by the axes
    plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig('pending_womsen_august_18_06'+'.eps')
    
    #plt.clf()


==> analysis/hc/pending/total/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os

matplotlib.rcParams.update({'font.size': 15})

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
#y_tp = list()
#y_ten= list()
#y_five= list()
#y_two= list()
#y_zero= list()

for state in data.keys():
    for date in data[state].keys():
        x.append(date) # Making your X-axis 
        #for pendency_type in data[state][date].keys():
        y.append(int(data[state][date]['total_pending'][3]))

    #if state == 'gauhati':
        #y[17]= -1
    #if state == 'karnataka':
        #y[15]=y[17]=y[21]=y[46]=y[47]=-1
    #if state == 'jk':
        #y[23:33]=[-1]*10
        ##print(state,y)
    #if state == 'jharkhand':
        #y[0:30] = [-1]*30
        #print(state,y)
    #if state == 'himachal':
        #y[0:34] = [-1]*34
    #if state == 'uttarakhand':
        #y[0:18] = [-1]*18 
    ynew = neg_to_nan(y)

    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})    
    
    plt.plot(x, ynew, 'bo')
    
    
    plt.title(str(mapping[state]) +' (' + str(len([1 for i in y if i > -1])) + ' points)' ) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Total Pending Cases')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
    if state == 'all_hc':
        plt.ticklabel_format(style='sci', axis='y', scilimits=(5,0))
        plt.ylabel('Total Pending Cases (10 Lakhs)')
    plt.subplots_adjust(bottom=0.30,left=0.20)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    y=list()
    #y_tp = list()
    #y_ten= list()
    #y_five= list()
    #y_two= list()
    #y_zero= list()
    
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

# Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')





==> analysis/hc/pending/total/plot_all_avg_ratio.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np
import collections
import csv
import statistics

matplotlib.rcParams.update({'font.size': 12})

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 

data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))
        
mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}

# These number of judges as on August 31, 2018.
judges = {'allahabad':[90,160], 'bombay':[68,94], 'punjab_haryana':[50,85], 'telangana_andhra':[29,61], 'mp':[34,53], 'madras':[62,75], 'rajasthan':[28,50], 'calcutta':[36,72], 'karnataka':[30,62], 'kerala':[35,47], 'orissa':[14,27], 'patna':[29,53], 'gujarat':[28,52], 'jharkhand':[18,25], 'jk':[10,17], 'delhi':[33,60], 'chhattisgarh':[16,22], 'gauhati':[17,24], 'himachal':[8,13], 'uttarakhand':[7,11], 'manipur':[3,5], 'tripura':[3,4], 'meghalaya':[2,4], 'sikkim':[2,3]}
pending=[]
pending10=[]
means={}
means10={}
ratio={}
ideal_ratio={}
x=[]
means_new={}
for state in data.keys()-['all_hc', 'jaipur', 'jodhpur']:   # Do it for all the files of the high courts only
    #x.append(state)
    for date in data[state].keys():                         # Do it for all the dates
        pending.append(int(data[state][date]['total_pending'][3]))
        pending10.append(int(data[state][date]['tenplus'][3]))
        y = [i for i in pending if i > 0]         # Keep only > 0 entries in pending cases for avg.
        y10 = [i for i in pending10 if i > 0]
    #means[np.mean(y)]=mapping[str(state)]
    means[np.mean(y)] = mapping[str(state)]
    means10[mapping[str(state)]] = np.mean(y10)
    ratio[np.mean(y)/judges[str(state)][0]] = mapping[str(state)]       # PC/sitting judges ratio
    ideal_ratio[mapping[str(state)]] = np.mean(y)/judges[str(state)][1] # PC/sanctioned judges ratio
    y=[]
    y10=[]
    pending=[]
    pending10=[]


        
od = collections.OrderedDict(sorted(means.items(),reverse=True))
means=od.keys()
x=od.values()

#print (means10)
y = [means10[i] for i in x]

#print (y)
plt.semilogy(x, means, 'bo', label='Total')
plt.semilogy(x, y, 'r+', label='10+ years')

legend = plt.legend(shadow=False)

plt.title('Average Pendency per High Court')
plt.xlabel('High Court')
plt.ylabel('Average Pendency')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.20)             # Tweak spacing to prevent clipping of tick-labels
plt.savefig('average_pendency'+'.eps')
    
plt.clf()     

od = collections.OrderedDict(sorted(ratio.items(),reverse=True))  # Ratio computed above
ratio_working=od.keys()
x=od.values()
#print(x)
#print(means_new)
#ratio_sanctioned = 
#print(ratio_working)
#od = collections.OrderedDict(ideal_ratio.items())
#ratio_sanctioned=od.keys()
#x=od.values()

y = [ideal_ratio[i] for i in x]

plt.plot(x, ratio_working, 'bo', label='Working')
plt.plot(x, y, 'r+', label='Approved')
#print(ratio_sanctioned)

y_mean_w = [np.mean(list(ratio_working))]*len(x)                                        
#y_median = [statistics.median(ratio_working)]*len(x)     
y_mean_s = [np.mean(y)]*len(x)                                        

#print(np.mean(list(ratio_working)))
#print(np.mean(list(ratio_sanctioned)))


plt.plot(x, y_mean_w, 'b--', label='Mean Working (%d)' %np.mean(list(ratio_working)))
plt.plot(x, y_mean_s,'r', label='Mean Approved  (%d)' %np.mean(list(y)))

legend = plt.legend(shadow=False)

plt.title('Pending-Cases per Judge per High Court')
plt.xlabel('High Court')
plt.ylabel('Ratio')
plt.xticks(rotation=60, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)

    #plt.margins(0.10)                            # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.20)             # Tweak spacing to prevent clipping of tick-labels
plt.savefig('average_ratio'+'.eps')
    
plt.clf()  



==> analysis/hc/pending/total/plot_casesperjudge_date.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import csv
import collections
import numpy as np
import statistics

matplotlib.rcParams.update({'font.size': 12})

ratio = {}
#x = []
#y_ratio = []
#y_judges = []

mapping = {'allahabad': 'Allahabad', 'all_hc': 'Total', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}

def zero_to_nan(values):
    return [float('nan') if x==-1 else x for x in values]

with open('pending_hc_total_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        ratio[float(row[6])/float(row[8])]= str(mapping[row[0]])
#print(ratio)
od = collections.OrderedDict(sorted(ratio.items(),reverse=True))
y_ratio=od.keys()
x=od.values()
#print(x,y_ratio)
plt.plot(x, y_ratio, 'bo', label='Ratio')
y_mean = [6617]*len(x)                                        # mean is 4360437/659 = 6617
y_median = [statistics.median(y_ratio)]*len(x)                # median is 5226
plt.plot(x, y_mean, 'r--', label='Mean')
plt.plot(x, y_median, label='Median')
#print(y_mean, y_median)
legend = plt.legend(shadow=False )
plt.xlabel('High Court')
plt.ylabel('Ratio of PC/Judges')
plt.title('High Court NJDG as on August 06, 2018')
plt.xticks( rotation=60, horizontalalignment='right')                                # Rotate xticks
    #plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.25)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
plt.grid(axis=0)
plt.savefig('ratio_august_18_06'+'.eps')
    
    #plt.clf()
#matplotlib.pyplot.grid(b=None, which='major', axis='both', **kwargs)


==> analysis/hc/pending/total/plot_pending_date.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import csv


matplotlib.rcParams.update({'font.size': 12})

x1 = []
x2 = []
y_total = []
y_tenplus = []

mapping = {'allahabad': 'Allahabad', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad'}

def zero_to_nan(values):
    return [float('nan') if x==-1 else x for x in values]

with open('pending_hc_total_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x1.append(str(mapping[row[0]]))
        y_total.append(int(row[6]))
        
with open('../year_wise/pending_hc_10y_2018-08-06','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x2.append(str(mapping[row[0]]))
        y_tenplus.append(int(row[6]))


        
    plt.semilogy(x1, y_total, 'bo', label = 'Total')
    plt.semilogy(x2, y_tenplus, 'r+', markersize=8, label = '10+ years')
    legend = plt.legend(shadow=False )
    plt.xlabel('High Court')
    plt.ylabel('Number of Pending Cases')
    plt.title('High Court NJDG as on August 06, 2018')
    plt.xticks( rotation=60, horizontalalignment='right')                                # Rotate xticks
    #plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.25)                                                                  # Pad margins so that markers don't get clipped by the axes
    plt.subplots_adjust(bottom=0.30,left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig('pending_august_18_06'+'.eps')
    
    #plt.clf()


==> analysis/hc/pending/total/rate/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
from collections import defaultdict
import numpy as np

#matplotlib.rcParams.update({'font.size': 12})

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary corrects high court names

mapping = {'allahabad': 'Allahabad', 'bombay': 'Bombay', 'calcutta': 'Calcutta', 'chhattisgarh': 'Chhattisgarh', 'delhi': 'Delhi', 'gauhati': 'Gauhati', 'gujarat': 'Gujarat', 'himachal': 'Himachal', 'jharkhand': 'Jharkhand', 'jk': 'J and K', 'karnataka': 'Karnataka', 'kerala':'Kerala', 'madras': 'Madras', 'manipur': 'Manipur', 'meghalaya': 'Meghalaya', 'mp': 'MP', 'orissa': 'Orissa', 'patna': 'Patna', 'punjab_haryana': 'P and H', 'rajasthan': 'Rajasthan', 'sikkim': 'Sikkim', 'telangana_andhra': 'Hyderabad', 'tripura':'Tripura', 'uttarakhand':'Uttarakhand', 'hyderabad': 'Hyderabad', 'all_hc': 'Total'}

x = list()
y = list()
z = list()
hcs= data.keys() - ['jaipur', 'jodhpur', 'all_hc']
d={}
#print(hcs)

# The following code finds the best rate of increase in the cases for each high court. The best continuous curve it taken to compute it which may not necessarily be spread over the whole data collection period. A steady increase/decrease is far more important. Taking just the first and last dates are against our claim that one day data of NJDG is not reliable.
for state in hcs:
    if state == 'allahabad':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-01-31']['total_pending'][3]))/(330*0.58))  # 210/365 = 0.58
    elif state == 'rajasthan':
        number = ((int(data[state]['2018-08-06']['total_pending'][3]) - int(data[state]['2018-01-23']['total_pending'][3]))/(195*0.58))
    elif state == 'mp':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2017-09-12']['total_pending'][3]))/(470*0.58))
    elif state == 'gauhati':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-02-22']['total_pending'][3]))/(310*0.58))
    elif state == 'jharkhand':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-02-22']['total_pending'][3]))/(310*0.58))
    elif state == 'jk':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-03-12']['total_pending'][3]))/(285*0.58))
    elif state == 'uttarakhand':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-09-14']['total_pending'][3]))/(104*0.58))
    elif state == 'himachal':
        number = ((int(data[state]['2018-10-10']['total_pending'][3]) - int(data[state]['2018-03-22']['total_pending'][3]))/(205*0.58))
    elif state == 'kerala':
        number = ((int(data[state]['2018-08-31']['total_pending'][3]) - int(data[state]['2017-08-31']['total_pending'][3]))/(365*0.58))
    elif state == 'punjab_haryana':
        number = ((int(data[state]['2018-10-10']['total_pending'][3]) - int(data[state]['2017-08-31']['total_pending'][3]))/(405*0.58))
    elif state == 'madras':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-10-31']['total_pending'][3]))/(56*0.58))        
    elif state == 'gujarat':
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2018-07-23']['total_pending'][3]))/(152*0.58))    
    elif state == 'manipur':
        number = ((int(data[state]['2018-11-22']['total_pending'][3]) - int(data[state]['2017-08-31']['total_pending'][3]))/(448*0.58))          
    else:       
        number = ((int(data[state]['2018-12-26']['total_pending'][3]) - int(data[state]['2017-08-31']['total_pending'][3]))/(480*0.58))
    d.update({str(mapping[state]):number})


for w in sorted(d, key=d.get, reverse=True):
    x.append(w)
    y.append(d[w])
    z.append(0)
print(d, np.sum(y))
plt.plot(x,y,'bo')
plt.plot(x,z,'--')
plt.title('Rate of Increasing Pendency in each High Court') #if you want to print the number of entries for that high court in our dataset
plt.xlabel('High Court')
plt.ylabel('Total Pending Cases')
#plt.grid()
plt.xticks(x, rotation=45, horizontalalignment='right')                                # Rotate xticks
plt.subplots_adjust(bottom=0.30,left=0.10)                                                    # Tweak spacing to prevent clipping of tick-labels
plt.savefig('rate'+'.eps')
    
plt.clf()

####################################################################




# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

# Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')





==> analysis/hc/pending/verify_total/plot_all_verify_pending.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np

matplotlib.rcParams.update({'font.size': 15})

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

with open("dates") as f:
    dates = [line.rstrip('\n') for line in f]        
#dates = ['2017-08-31', '2017-09-02', '2017-09-05', '2017-09-06', '2017-09-08', '2017-09-11', '2017-09-12', '2017-09-14', '2017-09-19', '2017-09-21', '2017-09-23', '2017-09-28', '2017-10-01', '2017-10-03', '2017-10-05', '2017-10-10', '2017-10-30', '2017-11-07', '2017-12-13', '2017-12-20', '2017-12-28', '2018-01-06', '2018-01-11', '2018-01-17', '2018-01-19', '2018-01-23', '2018-01-31', '2018-02-02', '2018-02-10', '2018-02-14', '2018-02-22', '2018-02-26', '2018-03-05', '2018-03-12', '2018-03-22', '2018-04-03', '2018-04-10', '2018-04-17', '2018-04-24', '2018-05-02', '2018-05-11', '2018-05-18', '2018-05-24', '2018-06-01', '2018-06-07', '2018-06-15', '2018-06-20', '2018-06-28', '2018-07-04', '2018-07-11', '2018-07-18', '2018-07-23', '2018-07-29', '2018-08-06', '2018-08-13', '2018-08-20', '2018-08-24', '2018-08-31']

print (dates, len(dates))
mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
y_total = list()
y_all = list()
only_hcs = list(data.keys()-['jaipur', 'jodhpur', 'all_hc'])
#print(len(only_hcs))

for date in dates:
    x.append(date)
    for state in only_hcs:
        y.append(int(data[state][date]['total_pending'][3]))
    y_total.append(np.sum(y))
    y=list()
    y_all.append(int(data['all_hc'][date]['total_pending'][3]))
    
    
plt.plot(x, y_all, 'bo')
plt.plot(x, y_total, 'r+')
    
    #plt.title(str(mapping[state]) +' (' + str(len([1 for i in y if i > -1])) + ' points)' ) #if you want to print the number of entries for that high court in our dataset
plt.xlabel('Date')
plt.ylabel('Total Pending Cases')
plt.xticks(x[::4], x[::4], rotation=45, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.20)                                                    # Tweak spacing to prevent clipping of tick-labels
plt.savefig('verify_pending'+'.eps')

#plt.clf()
    #number = len([1 for i in y if i > -1]) + number 
    #x=list()
    #y=list()


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

# Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')


==> analysis/hc/pending/verify_total/plot_all_verify_rate.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os
import numpy as np

matplotlib.rcParams.update({'font.size': 15})

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

dates = ['2017-08-31', '2018-08-31']

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
y_total = list()
y_all = list()
only_hcs = list(data.keys()-['jaipur', 'jodhpur', 'all_hc'])
#print(len(only_hcs))

for date in dates:
    x.append(date)
    for state in only_hcs:
        y.append(int(data[state][date]['total_pending'][3]))
    y_total.append(np.sum(y))
    y=list()
    y_all.append(int(data['all_hc'][date]['total_pending'][3]))
    
    
plt.plot(x, y_all, 'bo')
plt.plot(x, y_total, 'r+')
    
    #plt.title(str(mapping[state]) +' (' + str(len([1 for i in y if i > -1])) + ' points)' ) #if you want to print the number of entries for that high court in our dataset
plt.xlabel('Date')
plt.ylabel('Total Pending Cases')
plt.xticks(x[::4], x[::4], rotation=45, horizontalalignment='right')                                # Rotate xticks
plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
plt.subplots_adjust(bottom=0.30,left=0.20)                                                    # Tweak spacing to prevent clipping of tick-labels
plt.savefig('verify_pending'+'.eps')

#plt.clf()
    #number = len([1 for i in y if i > -1]) + number 
    #x=list()
    #y=list()


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

# Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')


==> analysis/hc/pending/women/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))

x = list()
y_wom= list()
y_cv= list()
y_cr= list()
y_wr= list()


for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        y_cv.append(int(data[state][date]['women'][0]))
        y_cr.append(int(data[state][date]['women'][1]))
        y_wr.append(int(data[state][date]['women'][2]))
        y_wom.append(int(data[state][date]['women'][3]))
        
        ynew_wom = neg_to_nan(y_wom)
        ynew_cv = neg_to_nan(y_cv)
        ynew_cr = neg_to_nan(y_cr)
        ynew_wr = neg_to_nan(y_wr)
        
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12})
    else:
        matplotlib.rcParams.update({'font.size': 15})       
    
    fig, ax=plt.subplots()
    ax.plot(x, ynew_wom, 'bo', label = 'Total(' + str(len([1 for i in ynew_wom if i > 0]))+')')
    #ax.plot(x, ynew_cv, '+', label = 'Civil')
    ax.plot(x, ynew_cr, 'r+', label = 'Criminal(' + str(len([1 for i in ynew_cr if i > 0]))+')')
    #ax.plot(x, ynew_wr, '*', label = 'Writs')
    #y = print(list(data[state][date]['women'][3]))
    y = y_wom + y_cr
    min_tick = min(set(y) - set([-1]))
    #print (min_tick)
    max_tick = max(set(y))+1
    step = int(math.ceil(max_tick - min_tick)/4+1)
    yint = range(min_tick, max_tick, step)
    plt.yticks(yint)
    
    plt.title(str(mapping[state])) # +' '+str(len([1 for i in y_wom if i > 0]))+' '+str(len([1 for i in ynew_cv if i > 0]))+' '+str(len([1 for i in ynew_cr if i > 0]))+' '+str(len([1 for i in ynew_wr if i > 0]))) # +' '+str(len([1 for i in y if i > -1]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Pending Cases (Women)')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    plt.subplots_adjust(bottom=0.30, left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    y_wom= list()
    y_cv= list()
    y_cr= list()
    y_wr= list()
    
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')



==> analysis/hc/pending/year_wise/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os

# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../pending_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
#y_tp = list()
y_ten= list()
y_five= list()
y_two= list()
y_zero= list()

for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        #for pendency_type in data[state][date].keys():
        
        y_ten.append(int(data[state][date]['tenplus'][3]))
        y_five.append(int(data[state][date]['five_ten'][3]))
        y_two.append(int(data[state][date]['two_five'][3]))
        y_zero.append(int(data[state][date]['zero_two'][3]))
        
        ynew_ten = neg_to_nan(y_ten)
        ynew_five = neg_to_nan(y_five)
        ynew_two = neg_to_nan(y_two)
        ynew_zero = neg_to_nan(y_zero)
        
    if state == 'all_hc':
        matplotlib.rcParams.update({'font.size': 12}) 
    else :
        matplotlib.rcParams.update({'font.size': 15})

    
        
    #print(y_ten, y_five, y_two, y_zero)
    
    fig, ax=plt.subplots()
    ax.plot(x, ynew_ten, 'bo', label = '10+') #(' + str(len([1 for i in ynew_ten if i > 0]))+')')
    ax.plot(x, ynew_five, 'r+', label = '5-10') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
    #ax.plot(x, ynew_two, 'x', label = '2-5') #(' + str(len([1 for i in ynew_two if i > 0]))+')')
    #ax.plot(x, ynew_zero, '*', label = '<2') #(' + str(len([1 for i in ynew_zero if i > 0]))+')')
    #plt.plot(x, ynew_ten, marker = 'o', label = 'More than 10 years')#, 'o', x, ynew_five, '^', x, ynew_two, '+', x, ynew_zero, 'x')
    
    plt.title(str(mapping[state]))# +' '+str(len([1 for i in y_ten if i > 0]))+' '+str(len([1 for i in y_five if i > 0]))+' '+str(len([1 for i in y_two if i > 0]))+' '+str(len([1 for i in y_zero if i > 0]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Number of Pending Cases')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    #if state != 'allahabad':
        #ax.legend(prop={'size': 10})
        #ax.legend().set_visible(False)
        
    
    plt.subplots_adjust(bottom=0.30, left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    #y=list()
    #y_tp = list()
    y_ten= list()
    y_five= list()
    y_two= list()
    y_zero= list()
    
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')








==> analysis/hc/registration/objection/plot_all.py <==
import matplotlib
import matplotlib.pyplot as plt
import math
import os

matplotlib.rcParams.update({'font.size': 15})
# This creates a dictionary of dictionary. The keys in the first dictionary are high court names and the keys in the nested dictionary are dates. The value of those dates is the number of judges on that particular day in that particular high court as downloaded from NJDG website. 
data = {}
with open("../objection_hc") as f:
    for line in f:
        parts = line.split()
        branch = data
        for part in parts[0:2]:
            branch = branch.setdefault(part, {})
        branch[parts[2]] = branch.get(parts[2],list(parts[3:]))

## This dictionary makes the plot titles better for the plot of each high court

mapping = {'allahabad': 'Allahabad High Court', 'all_hc': 'All High Courts in India', 'bombay': 'Bombay High Court', 'calcutta': 'Calcutta High Court', 'chhattisgarh': 'Chhattisgarh High Court', 'delhi': 'Delhi High Court', 'gauhati': 'Gauhati High Court', 'gujarat': 'Gujarat High Court', 'himachal': 'Himachal Pradesh High Court', 'jaipur': 'Jaipur Bench RHC', 'jharkhand': 'Jharkhand High Court', 'jk': 'Jammu and Kashmir High Court', 'jodhpur':'Principal Seat RHC', 'karnataka': 'Karnataka High Court', 'kerala':'Kerala High Court', 'madras': 'Madras High Court', 'manipur': 'Manipur High Court', 'meghalaya': 'Meghalaya High Court', 'mp': 'Madhya Pradesh High Court', 'orissa': 'Orissa High Court', 'patna': 'Patna High Court', 'punjab_haryana': 'Punjab and Haryana High Court', 'rajasthan': 'Rajasthan High Court', 'sikkim': 'Sikkim High Court', 'telangana_andhra': 'Hyderabad High Court', 'tripura':'Tripura High Court', 'uttarakhand':'Uttarakhand High Court'}

# This prints a single graph for each value in the first dictionary, i.e., for each high court a sparate plot. 

# This function converts -1 to nan so that it is not plotted.
def neg_to_nan(values):
    return [float('nan') if x<=0  else x for x in values]

def conv_int(y):
     return list(map(int,y))

#number =0 # To count the total number of files considered

# This plots the data for each high court
#x = list(data['allahabad'].keys())
#print (x, len(x))
x = list()
y = list()
y_obj= list()
y_pr= list()

for state in data.keys():
    for date in data[state].keys():
        x.append(date)
        #for pendency_type in data[state][date].keys():
        
        y_obj.append(int(data[state][date]['objection'][3]))
        y_pr.append(int(data[state][date]['pending_reg'][3]))

        ynew_obj = neg_to_nan(y_obj)
        ynew_pr = neg_to_nan(y_pr)
        
    #print(y_ten, y_five, y_two, y_zero)
    
    fig, ax=plt.subplots()
    ax.plot(x, ynew_obj, 'bo', label = 'Under Objection') #(' + str(len([1 for i in ynew_ten if i > 0]))+')')
    ax.plot(x, ynew_pr, 'r+', label = 'Pending Registration') #(' + str(len([1 for i in ynew_five if i > 0]))+')')
    y = y_obj + y_pr
    if state == 'bombay' or 'kerala':
        min_tick = 0
    else:
        min_tick = min(set(y) - set([-1]) )
    #print (min_tick)
    max_tick = max(set(y))+1
    step = int(math.ceil(max_tick - min_tick)/4+1)
    yint = range(min_tick, max_tick, step)
    plt.yticks(yint)

    
    plt.title(str(mapping[state]))# +' '+str(len([1 for i in y_ten if i > 0]))+' '+str(len([1 for i in y_five if i > 0]))+' '+str(len([1 for i in y_two if i > 0]))+' '+str(len([1 for i in y_zero if i > 0]))) #if you want to print the number of entries for that high court in our dataset
    plt.xlabel('Date')
    plt.ylabel('Number of Cases')
    plt.xticks(x[::5], x[::5], rotation=45, horizontalalignment='right')                                # Rotate xticks
    plt.tick_params(axis='x')#,labelsize=12)
    #plt.margins(0.10)                                                                  # Pad margins so that markers don't get clipped by the axes
    legend = ax.legend(shadow=False)
    #if state != 'allahabad':
        #ax.legend(prop={'size': 10})
        #ax.legend().set_visible(False)
        
    
    plt.subplots_adjust(bottom=0.30, left=0.18)                                                    # Tweak spacing to prevent clipping of tick-labels
    plt.savefig(str(state)+'.eps')
    
    plt.clf()
    plt.close()
    #number = len([1 for i in y if i > -1]) + number 
    x=list()
    y=list()
    y_obj= list()
    y_pr= list()
    
#print(number) 


# The following code writes the dictionary of dictionary so generated to a text file.
#f1 = open('dictionary', 'w')
#f1.write(str(data))
#f1.close


# Create one file called out.pdf to combine all the plots.
#os.system ("bash -c 'rm out.pdf'")
#os.system ("bash -c 'pdftk *.pdf cat output out.pdf'")

## Delete all plots after combining them into out.pdf
#for state in data.keys():
    #os.remove(str(state)+'.pdf')







